Spectrum Congruency of Multiscale Local Patches for Edge Detection

This paper proposes a novel feature called spectrum congruency for describing edges in images. The spectrum congruency is a generalization of the phase congruency, which depicts how much each Fourier components of the image are congruent in phase. Instead of using fixed bases in phase congruency, the spectrum congruency measures the congruency of the energy distribution of multiscale patches in a data-driven transform domain, which is more adaptable to the input images. Multiscale image patches are used to acquire different frequency components for modeling the local energy and amplitude. The spectrum congruency coincides nicely with human visions of perceiving features and provides a more reliable way of detecting edges. Unlike most existing differential-based multiscale edge detectors which simply combine the multiscale information, our method focuses on exploiting the correlation of the multiscale patches based on their local energy. We test our proposed method on synthetic and real images, and the results demonstrate that our approach is practical and highly robust to noise.

==> images/ImageInverse.m <==
list=dir(['W:\研究生培养\2018黄静\黄静\paper\PR\images\','*LG.png']);
list2=dir(['W:\研究生培养\2018黄静\黄静\paper\PR\images\','*M.png']);
list3=dir(['W:\研究生培养\2018黄静\黄静\paper\PR\images\','*pcthin.png']);
% list=dir(['W:\研究生培养\2018黄静\黄静\paper\PR\images\','*LG.png']);
len=length(list);
for n=1:len
    str = strcat ('W:\研究生培养\2018黄静\黄静\paper\PR\images\', list(n).name);
    str1 = strcat ('W:\研究生培养\2018黄静\黄静\paper\PR\images\', list2(n).name);
    str2 = strcat ('W:\研究生培养\2018黄静\黄静\paper\PR\images\', list3(n).name);
    E_LG =  double(imread(str));
    E_M =  double(imread(str1));
    E_PCthin =  double(imread(str2));
    E_LG=1-E_LG./max(E_LG(:));
    E_M=1-E_M./max(E_M(:));
    E_PCthin=1-E_PCthin./max(E_PCthin(:));
    imwrite(E_LG,str);
    imwrite(E_M,str1);
    imwrite(E_PCthin,str2);
    figure(1),
    subplot(1,3,1),imshow(E_LG)
    subplot(1,3,2),imshow(E_M)
    subplot(1,3,3),imshow(E_PCthin)
end

==> images/rename.m <==
file = dir('C:\Users\FangYang\Desktop\Ñо¿Éú\»Æ¾²\paper\IEEE\images/*.bmp'); 
for i=1:length(file)
    fileName = file(i).name;
%     imwrite()
    newName = [fileName(1:end-4) '.png'];              
    movefile(['./' fileName],['./' newName]);
end

